Notip: Non-parametric True Discovery Proportion control for brain imaging

Cluster-level inference procedures are widely used for brain mapping. These methods compare the size of clusters obtained by thresholding brain maps to an upper bound under the global null hypothesis, computed using Random Field Theory or permutations. However, the guarantees obtained by this type of inference - i.e. at least one voxel is truly activated in the cluster - are not informative with regards to the strength of the signal therein. There is thus a need for methods to assess the amount of signal within clusters; yet such methods have to take into account that clusters are defined based on the data, which creates circularity in the inference scheme. This has motivated the use of post hoc estimates that allow statistically valid estimation of the proportion of activated voxels in clusters. In the context of fMRI data, the All-Resolutions Inference framework introduced in [25] provides post hoc estimates of the proportion of activated voxels. However, this method relies on parametric threshold families, which results in conservative inference. In this paper, we leverage randomization methods to adapt to data characteristics and obtain tighter false discovery control. We obtain Notip, for Non-parametric True Discovery Proportion control: a powerful, non-parametric method that yields statistically valid guarantees on the proportion of activated voxels in data-derived clusters. Numerical experiments demonstrate substantial gains in number of detections compared with state-of-the-art methods on 36 fMRI datasets. The conditions under which the proposed method brings benefits are also discussed.

==> scripts/compute_results.py <==
import sys
import matplotlib.pyplot as plt
import numpy as np
from nilearn import plotting
from scipy import stats
from joblib import Memory
from tqdm import tqdm
from sanssouci.post_hoc_bounds import _compute_hommel_value
from scipy.stats import norm
import pandas as pd

# sys.path.append('/home/alex/Documents/repos/sanssouci.python')
from posthoc_fmri import get_processed_input, calibrate_simes
from posthoc_fmri import get_data_driven_template_two_tasks
from posthoc_fmri import draw_tasks, get_studies_list, ari_inference
from posthoc_fmri import draw_tasks_random, find_study
import sanssouci as sa

seed = 42

location = './cachedir'
memory = Memory(location, verbose=0)

alpha = 0.1
TDP = 0.9
B = 1000

studies = get_studies_list(collection_id=1952)

train_task1prime = 'task001_vertical_checkerboard_vs_baseline'
train_task2prime = 'task001_horizontal_checkerboard_vs_baseline'

df_tasks = pd.read_csv('../alexandre_blain/experiments/contrast_list2.csv', index_col=0)

df_tasks['study'] = [find_study(contrast, collection_id=1952) for contrast in df_tasks['task1']]

df_tasks = df_tasks.reindex(sorted(df_tasks.columns), axis=1)

test_task1s, test_task2s = df_tasks['task1'], df_tasks['task2']
# learned_templates = get_data_driven_template_two_tasks(train_task1prime, train_task2prime, B=10000, seed=seed)

# np.save("template10000.npy", learned_templates)
learned_templates = np.load("template10000.npy")

simes_bounds = []
learned_bounds = []
ari_bounds = []

for i in tqdm(range(len(test_task1s))):

    fmri_input, nifti_masker = get_processed_input(test_task1s[i], test_task2s[i])

    p = fmri_input.shape[1]
    k_max = int(p/2)
    stats_, p_values = stats.ttest_1samp(fmri_input, 0)

    region_size_ARI = ari_inference(p_values, TDP, alpha, nifti_masker)

    pval0, simes_thr = calibrate_simes(fmri_input, alpha, k_max=k_max, B=B, seed=seed)

    learned_lambda = sa.calibrate_jer(alpha, learned_templates, pval0, k_max)

    calibrated_tpl = learned_templates[learned_lambda][:k_max]

    _, region_size_simes = sa.find_largest_region(p_values, simes_thr,
                                                  TDP,
                                                  nifti_masker)

    _, region_size_learned = sa.find_largest_region(p_values, calibrated_tpl,
                                                    TDP,
                                                    nifti_masker)

    simes_bounds.append(region_size_simes)
    learned_bounds.append(region_size_learned)
    ari_bounds.append(region_size_ARI)

bounds_tot = np.vstack([ari_bounds, simes_bounds, learned_bounds])

np.save("res_new.npy", bounds_tot)


==> scripts/fig_boxplot.py <==
import numpy as np
import matplotlib.pyplot as plt

res = np.load("res_new.npy")

res

power_change_simes = ((res[1] - res[0]) / res[0]) * 100
power_change_learned_Simes = ((res[2] - res[1]) / res[1]) * 100
power_change_learned_ARI = ((res[2] - res[0]) / res[0]) * 100

idx_ok = np.where(res[0] > 25)[0]
# reminder : this excludes 3 pathological contrast pairs with unsignificant signal

plt.boxplot([power_change_simes[idx_ok], power_change_learned_ARI[idx_ok], power_change_learned_Simes[idx_ok]])
plt.xticks([1, 2, 3], ['Simes vs ARI', 'Learned vs ARI', 'Learned vs Simes'])
plt.ylabel('Power change')
plt.ylim(-5, 75)
plt.hlines(0, xmin=0.5, xmax=3.5, color='black')
plt.legend()


==> scripts/fig_interp_onerow.py <==
import matplotlib.pyplot as plt
import numpy as np

# seed = 5
seed = 42


def active_k(pvals, thresholds):

    subset_size = pvals.shape[0]
    template_size = thresholds.shape[0]
    size = np.min([subset_size, template_size])

    seq_k = np.arange(size)

    # k-FWER control for k>subset_size is useless
    # (will yield bound > subset_size)
    thresholds = thresholds[seq_k]

    card = np.zeros(thresholds.shape[0])
    for i in range(thresholds.shape[0]):
        card[i] = np.sum(pvals > thresholds[i])

    return (card + seq_k)


pvals_select = np.load('../figures/pvals_fig2.npy')
thrs = np.array([0.005, 0.05, 0.3, 0.4, 0.5, 0.8])

plt.figure(figsize=(10, 6))
ax = plt.axes([0.07, .5, .3, .42])
ax.hlines(
    thrs[0], xmin=0, xmax=len(pvals_select)+1, color='red', linewidth=1.3)
ax.text(
    1, .05, '$t_1$ ', ha='right', va='center', color='red', fontsize=12)
idx0 = np.searchsorted(pvals_select, thrs[0])
ax.set_xticks(np.arange(0, 11))
ax.set_xticklabels([i if i in range(0, 11, 5) else '' for i in range(11)])
ax.scatter(np.arange(1, len(pvals_select) + 1)[:idx0], pvals_select[:idx0],
            s=25, color='black')
ax.scatter(np.arange(1, len(pvals_select) + 1)[idx0:], pvals_select[idx0:],
            s=50, marker=r'$\odot$', edgecolors='blue')
connectionstyle = "angle,angleA=-90,angleB=180,rad=0"
ax.annotate('≤ k - 1 (= 0) \n false positives \n below $t_1$ ',
             xy=(0.6, 0.02), xytext=(.65, 0.1), xycoords='axes fraction',
            textcoords='axes fraction',
            fontsize=10,
            arrowprops=dict(arrowstyle='-[, widthB=0.5, lengthB=0.3', lw=1.0,
                            connectionstyle=connectionstyle)
)

ax.annotate('8 values \n ≥ $t_1$', xy=(0.24, 0.45), xytext=(0.02, 0.405),
            xycoords='axes fraction', color='blue',
            textcoords='axes fraction',
            fontsize=10,
            arrowprops=dict(arrowstyle='-[, widthB=8, lengthB=0.3', lw=1.0,
                            color='blue'))
ax.set_xlim(left=0, right=11)
ax.set_ylim()
ax.set_xlabel('Ranked p-values in S', fontsize=13)
ax.set_ylabel('p-value', fontsize=14)
ax.autoscale(False)
ax.axhspan(-1, thrs[0], 0, len(pvals_select), color='red', alpha=0.3)
#ax.set_title('k = 1\n At most $v_1=1\black{-1}+8=8$ false positives', color='red')
ax.text(5, 1.15, 'k = 1', color='red', fontsize=14)
ax.text(-.5, 1.07, 'At most          $- 1 +$', color='k', fontsize=11)
ax.text(6.6, 1.07, 'false positives', color='k', fontsize=11)
ax.text(1.8, 1.07, '$v_1=1$        $8=8$', color='red', fontsize=11)

ax = plt.axes([0.38, .5, .3, .42])
ax.hlines(
    thrs[2], xmin=0, xmax=len(pvals_select) + 1, color='green', linewidth=1.3)
ax.text(
    1, .35, '$t_3$ ', ha='right', va='center', color='green', fontsize=12)
idx2 = np.searchsorted(pvals_select, thrs[2])
ax.set_xticks(np.arange(0, 11))
ax.set_xticklabels([i if i in range(0, 11, 5) else '' for i in range(11)])
ax.scatter(np.arange(1, len(pvals_select) + 1)[:idx2],
            pvals_select[:idx2], s=25, color='black')
ax.scatter(np.arange(1, len(pvals_select) + 1)[idx2:],
            pvals_select[idx2:], s=50, marker=r'$\odot$', edgecolors='blue')
ax.annotate('≤ k - 1 (= 2) \n false positives \n below $t_3$ ',
             xy=(0.65, 0.16), xytext=(0.66, 0.075), xycoords='axes fraction',
            textcoords='axes fraction',
            fontsize=10,
            arrowprops=dict(arrowstyle='-[, widthB=2.5, lengthB=0.3', lw=1.0))

ax.annotate('3 values ≥ $t_3$', xy=(0.68, 0.64), xytext=(0.3, 0.625),
             xycoords='axes fraction', color='blue',
             textcoords='axes fraction',
             fontsize=10,
             arrowprops=dict(
                 arrowstyle='-[, widthB=5.5, lengthB=0.3', lw=1.0, color='blue'))
ax.set_xlim(left=0, right=11)
ax.set_ylim()
ax.set_yticklabels([])
ax.set_xlabel('Ranked p-values in S', fontsize=13)
# ax.set_ylabel('p-value')
ax.autoscale(False)
ax.axhspan(-1, 0.3, 0, len(pvals_select), color='green', alpha=0.3)
# ax.set_title('k = 3', color='green')
ax.text(5, 1.15, 'k = 3', color='g', fontsize=14)
ax.text(-.3, 1.07, 'At most          $- 1 +$', color='k', fontsize=11)
ax.text(6.8, 1.07, 'false positives', color='k', fontsize=11)
ax.text(2, 1.07, '$v_3=3$         $3=5$', color='g', fontsize=11)



ax = plt.axes([0.69, .5, .3, .42])
ax.hlines(
    thrs[5], xmin=0, xmax=len(pvals_select)+1, color='orange', linewidth=1.3)
ax.text(
    1, .85, '$t_6$ ', ha='right', va='center', color='orange', fontsize=12)
idx5 = np.searchsorted(pvals_select, thrs[5])
ax.set_xticks(np.arange(0, 11))
ax.set_xticklabels([i if i in range(0, 11, 5) else '' for i in range(11)])
ax.scatter(np.arange(1, len(pvals_select) + 1)[:idx5],
            pvals_select[:idx5], s=25, color='black')
ax.scatter(np.arange(1, len(pvals_select) + 1)[idx5:],
            pvals_select[idx5:], s=50, marker=r'$\odot$', edgecolors='blue')
ax.annotate('≤ k - 1 (= 5) \n false positives \n below $t_6$ ',
             xy=(0.4, 0.35), xytext=(.1, 0.5), xycoords='axes fraction',
             textcoords='axes fraction',
             fontsize=10,
             arrowprops=dict(arrowstyle='-[, widthB=9, lengthB=0.4', lw=1.0))
ax.annotate('1 value ≥ $t_6$', xy=(0.7, 0.88), xytext=(0.4, 0.865),
             xycoords='axes fraction', color='blue',
             textcoords='axes fraction',
             fontsize=10,
             arrowprops=dict(
                 arrowstyle='-[, widthB=2, lengthB=0.3', lw=1.0, color='blue'))
ax.set_xlim(left=0, right=11)
ax.set_ylim()
ax.set_yticklabels([])
ax.set_xlabel('Ranked p-values in S', fontsize=13)
# ax.set_ylabel('p-value')
ax.autoscale(False)
ax.axhspan(-1, thrs[5], 0, len(pvals_select), color='orange', alpha=0.3)
# ax.set_title('k = 6', color='orange')
ax.text(5, 1.15, 'k = 6', color='orange', fontsize=14)
ax.text(.1, 1.07, 'At most           $- 1 +$', color='k', fontsize=11)
ax.text(7.3, 1.07, 'false positives', color='k', fontsize=11)
ax.text(2.4, 1.07, '$v_6=6$         $1=6$', color='orange', fontsize=11)



ax = plt.axes([.3, 0.08, .4, .25])
active_k_simes = active_k(pvals_select, thrs)
ax.plot(active_k_simes, color='grey', linewidth=0.5)
ax.plot([0], [active_k_simes[0]], marker='o', markersize=7, color="red")
ax.plot([2], [active_k_simes[2]], marker='o', markersize=7, color="green")
ax.plot([5], [active_k_simes[5]], marker='o', markersize=7, color="orange")
ax.set_xlabel('k', fontsize=14)
ax.set_ylabel('Upper bound')
ax.set_xticks(np.arange(len(thrs)))
ax.set_xticklabels(np.arange(1, len(thrs) + 1))
ax.set_title('False positives upper bound across k values')
# ax.legend()
ax.text(2, 7, 'Bound=min(  ,  ,   ) = 5', color='k', fontsize=14)
ax.text(3.7, 7, '8', color='r', fontsize=14)
ax.text(3.95, 7, '5', color='g', fontsize=14)
ax.text(4.2, 7, '6', color='orange', fontsize=14)
plt.savefig('../figures/fig_bound.pdf')
plt.show()


==> scripts/fig_jer_templates.py <==
import sys
import matplotlib.pyplot as plt
import numpy as np
from nilearn import plotting
from scipy import stats
from joblib import Memory

# sys.path.append('/home/alex/Documents/repos/sanssouci.python')
from posthoc_fmri import get_processed_input, calibrate_simes
from posthoc_fmri import get_data_driven_template_two_tasks
import sanssouci as sa
from scipy.ndimage import gaussian_filter

import os

if os.path.dirname(__file__) != '':
    os.chdir(os.path.dirname(__file__))

seed = 5

alpha = 0.1
TDP = 0.5
B = 20

test_task1 = 'task001_look_negative_cue_vs_baseline'
test_task2 = 'task001_look_negative_rating_vs_baseline'

# test_task1 = 'task001_faces_vs_baseline'
# test_task2 = 'task001_shapes_vs_baseline'

fmri_input, nifti_masker = get_processed_input(test_task1, test_task2)

p = fmri_input.shape[1]
k_max = int(p/2)
stats_, p_values = stats.ttest_1samp(fmri_input, 0)

# pval0, simes_thr = calibrate_simes(fmri_input, alpha, k_max=k_max, B=B, seed=seed)
pval0, simes_thr = calibrate_simes(fmri_input, alpha, k_max=p, B=B, seed=seed)

beta1 = alpha
points1 = [beta1 * (k / p) for k in range(p)]

beta2 = simes_thr[0] * p
points2 = [beta2 * (k / p) for k in range(p)]

plt.xlabel('k', fontsize=15)
plt.ylabel('p-values', fontsize=15)
for b in range(B):
    if b == B-1:
        plt.plot(pval0[b], color='black', label='Ordered permuted p-values')
    else:
        plt.plot(pval0[b], color='black')
plt.plot(points1, color='red', label='Uncalibrated Simes', linewidth=2)
plt.plot(points2, color='orange', label='Calibrated Simes', linewidth=2)
# plt.xlim(0, 5000)
# plt.ylim(0, 0.2)
plt.legend(prop={'size': 11.5})
plt.savefig('../figures/fig_jer_no_zoom.pdf')

plt.figure()
plt.xlabel('k', fontsize=15)
plt.ylabel('p-values', fontsize=15)
for b in range(B):
    if b == B-1:
        plt.plot(pval0[b], color='black', label='Ordered permuted p-values')
    else:
        plt.plot(pval0[b], color='black')
plt.plot(points1, color='red', label='Uncalibrated Simes', linewidth=2)
plt.plot(points2, color='orange', label='Calibrated Simes', linewidth=2)
plt.xlim(0, 5000)
plt.ylim(0, 0.2)
plt.legend(prop={'size': 11.5})
plt.savefig('../figures/fig_jer_zoom.pdf')


==> scripts/fig_power_subjects.py <==
import numpy as np
import matplotlib.pyplot as plt
import pandas as pd
from tqdm import tqdm

from posthoc_fmri import get_processed_input

res = np.load("res.npy")

power_change_simes = ((res[1] - res[0]) / res[0]) * 100
power_change_learned_Simes = ((res[2] - res[1]) / res[1]) * 100
power_change_learned_ARI = ((res[2] - res[0]) / res[0]) * 100

idx_ok = np.where(res[0] > 25)[0]
# reminder : this excludes 3 pathological contrast pairs with unsignificant signal

df_tasks = pd.read_csv('../alexandre_blain/experiments/contrast_list.csv', index_col=0)

test_task1s = list(pd.concat([df_tasks['task1'], df_tasks['task3']]))
test_task2s = list(pd.concat([df_tasks['task2'], df_tasks['task4']]))

subj = []
for i in tqdm(range(len(test_task1s))):

    fmri_input, nifti_masker = get_processed_input(test_task1s[i], test_task2s[i])

    subj.append(fmri_input.shape[0])

subj = np.array(subj)

diff = res[2] - res[1]
idx_pos = np.where(diff > 2)[0]
idx_neg = np.where(diff < - 2)[0]

# extract indices with a significant difference between learned and Simes
# plot the power change wrt the number of subjects

plt.scatter(subj[idx_neg], (diff[diff < -2] / res[1][idx_neg]) * 100, color='red')
plt.scatter(subj[idx_pos], (diff[diff > 2] / res[1][idx_pos]) * 100, color='green')
plt.hlines(0, xmin=0, xmax=160, color='black')
plt.xlabel('Sample size')
plt.ylabel('Power change')
plt.ylim(-40, 40)
plt.savefig('../figures/fig_power_subjects.pdf')


==> scripts/learn_template.py <==
import numpy as np
from posthoc_fmri import get_data_driven_template_two_tasks


seed = 42

alpha = 0.1
TDP = 0.9
B = 1000

train_task1prime = 'task001_vertical_checkerboard_vs_baseline'
train_task2prime = 'task001_horizontal_checkerboard_vs_baseline'

learned_templates = get_data_driven_template_two_tasks(train_task1prime, train_task2prime, B=10000, seed=seed)

np.save("template10000.npy", learned_templates)


==> scripts/multiple_boxplot.py <==
import matplotlib.pyplot as plt
import numpy as np

import os

if os.path.dirname(__file__) != '':
    os.chdir(os.path.dirname(__file__))

res_01 = np.load("res_new_0.05_both.npy")
res_02 = np.load("res_new.npy")
res_03 = np.load("res_new_0.8_0.05_both.npy")

def gen_boxplot_data(res):
    idx_ok = np.where(res[0] > 25)[0]
    power_change_simes = ((res[1] - res[0]) / res[0]) * 100
    power_change_learned_Simes = ((res[2] - res[1]) / res[1]) * 100
    power_change_learned_ARI = ((res[2] - res[0]) / res[0]) * 100
    return [power_change_simes[idx_ok], power_change_learned_ARI[idx_ok], power_change_learned_Simes[idx_ok]]


data_a = gen_boxplot_data(res_01)
data_b = gen_boxplot_data(res_02)
data_c = gen_boxplot_data(res_03)

ticks = ['Calibrated Simes \n vs ARI', 'Learned vs ARI', 'Learned vs \n Calibrated Simes']

def set_box_color(bp, color):
    plt.setp(bp['boxes'], color=color)
    plt.setp(bp['whiskers'], color=color)
    plt.setp(bp['caps'], color=color)
    plt.setp(bp['medians'], color=color)

plt.figure()

bpl = plt.boxplot(data_a, positions=np.array(range(len(data_a)))*3.0-0.4, sym='', widths=0.6)
bpr = plt.boxplot(data_b, positions=np.array(range(len(data_b)))*3.0+0.4, sym='', widths=0.6)
bpc = plt.boxplot(data_c, positions=np.array(range(len(data_c)))*3.0+1.2, sym='', widths=0.6)
set_box_color(bpl, '#D7191C') # colors are from http://colorbrewer2.org/
set_box_color(bpr, '#2C7BB6')
set_box_color(bpc, '#2ca25f')

# draw temporary red and blue lines and use them to create a legend
plt.plot([], c='#D7191C', label=r'$TDP \geq 0.95$')
plt.plot([], c='#2C7BB6', label=r'$TDP \geq 0.9$')
plt.plot([], c='#2ca25f', label=r'$TDP \geq 0.8$')
plt.legend()

list(range(0, len(ticks) * 3, 3))
plt.xticks(range(0, len(ticks) * 3, 3), ticks)
plt.ylim(-20, 80)
plt.ylabel('Detection rate variation (%)')
plt.hlines(0, xmin=-1.5, xmax=8, color='black')
# plt.title(r'Detection rate variation for $\alpha = 0.1$ and various TDPs')
#plt.hlines(0, xmin=0.5, xmax=3.5, color='black')
plt.legend(loc=1, prop={'size': 8.5})
plt.tight_layout()
plt.savefig('../figures/fig_multiple_boxplot.pdf')

